The minimax value of outcome feedback in budget-constrained adaptive sampling

Whether adaptivity improves estimation is a classical question in sequential design and information-based complexity. In practice, adaptive data collection can use two different kinds of information: process data on whether each contact succeeded, and the observed outcomes themselves. How much each kind is worth in the worst case under a hard budget has not been settled. We study this question for estimating a common Bernoulli mean through channels with unknown response probabilities and known costs, where failed contacts are charged and the budget must hold on every sample path. We compare static designs, designs that adapt to response indicators only, and fully adaptive designs, each with an arbitrary estimator. Our main theorem shows that when the costs are invariant under a group of channel permutations acting transitively on the nuisance parameter, outcome-adaptive allocation has zero minimax value: response-adaptive and fully adaptive designs have the same minimax risk, given by a one-dimensional optimization and attained by an explicit least-favourable prior and equalizer rule. For two contacts we obtain a closed-form criterion for when response feedback strictly improves on every static design. An unequal-cost example with a computer-certified exact saddle shows that the same conclusion can hold without symmetry, even though no product prior is least favourable there. A correlated prior shows that outcome feedback can still reduce Bayes risk, so the equivalence is genuinely minimax. In this idealized setting, the results support responsive survey designs that adapt to paradata but not to outcomes.

==> anc/README.md <==
# Ancillary files: exact verification certificate

Accompanies "The minimax value of outcome feedback in budget-constrained adaptive sampling" (S. Tao).

## Contents

- `certificate.json`: exact rational proof data for Section 6. It contains the isolating box of Appendix A, the preconditioning matrix, outward Jacobian enclosures, the Bellman-state comparisons, the static schedules and the correlated-prior example.
- `verify.py`: an independent checker that uses only the Python 3 standard library.

## Usage

```
python verify.py --certificate certificate.json
```

Expected output (under one second):

```
Independent atomic equations and dyadic contraction: PASS
All-full-policy Bellman comparisons and ties: PASS
Supporting inequalities and correlated-prior rational counterexample: PASS
```

## What is checked

1. The contraction and self-map conditions (20) on the box of Appendix A, using exact rational and outward dyadic interval arithmetic. These conditions give a unique root of system (18) in the box.
2. All 127 sufficient-statistic states of the full-feedback Bellman recursion (22): 89 strict comparisons with positive interval margins and 9 exact ties, which are verified algebraically. An interval that merely contains zero is never accepted as a tie.
3. The static lower bound L_S over all twelve legal count pairs, and the exact fractions of Proposition 7.1.

SHA-256:
- verify.py: bf1421bd0550a48334c0d65502ea204d3f65774de21910faad0926bf9ac32cd8
- certificate.json: 206d1e978f64fdc9e21808ff994a0dea34a6c8b633196082c3676b0fa03cc288


==> anc/certificate.json <==
{
  "status": "EXACT_ALGEBRAIC_SADDLE_CERTIFIED_BY_RATIONAL_INTERVALS",
  "root_certificate": {
    "center": [
      "1943349585821011061437347427767944382103759089431129703099621719/1250000000000000000000000000000000000000000000000000000000000000",
      "2825398404797837956859039468048301046737095299325418084210638173/20000000000000000000000000000000000000000000000000000000000000000",
      "5420544266060813143770672091884442842716803348544413871530547523/200000000000000000000000000000000000000000000000000000000000000000",
      "7321039804110253310374356583039727255534766226924607273544189253/50000000000000000000000000000000000000000000000000000000000000000",
      "14155746571758565786165851768855516984196141591172316776263034309/500000000000000000000000000000000000000000000000000000000000000000",
      "16243700825392393370865102275887891662047964583371485242571136529/25000000000000000000000000000000000000000000000000000000000000000"
    ],
    "radius": "1/10000000000000000000000000000000000000000",
    "preconditioner": [
      [
        "4215307521085551720095177544992345632666129124522675626906004470253053962196552466137/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2554709575417792986122975688439777995852733624487291874572349111946923057614065866599/500000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4833983699347490695019581212553108549315127556294263606115387155589002909497136965219/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "235397946637993632342376142825289164796023832057555048119020583725453754284358866893/40000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-59508142293428117648317537408982369002298208498445778232177886254402476056404894699/4000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3504628798561115434900815670740432762719859493199701611928411166181983174265988064043/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "1926065037023558027922320724989581813795582462277049335702412144506056874216546863943/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4669207908860512035437085023202578289534893784909637276374317535291526755150675257127/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-996726079245394769260992123872809808119537793467733498014737260581961318192688748963/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "475803815243396423720454260638323544226782508871301856755956783523095172271432657081/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-679763791488144681416511950486303982589091141713428001356547682134855361578884822841/500000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-69190022014221925396034022648082468995889248119637679759983449922707901891112723963/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "8946807892873173941889383130702370191130874718879632880115034605296238053899120048897/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1168368167112854025495192175106413214495620729795753728974914534673944757339678028009/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-185196587863845352856252464932971258661783475457086181531918311619983172291692143503/4000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2763144933230004182551000806646420456809975379555279242642432832912440376616614566573/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-789396507655564950432089509614370395399989188155213790310388160430616666862497896041/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1606991918134801824682640279980191698583514397861733316875870410103688913584401088467/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-4695072764979301977004773080064672280656015415901740413081128591470966046684582497/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4476837513725766781883176571686069755690133391367297243546335022835754636635736014743/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "353538614791284861832173250080659425505179991725677514460281208955871355431202630929/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1093445846870806604773662787323062907214045500361934669748464379562475773985959469581/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1327838360112965354036815355927644015416420119146618699125365943242688858545276149389/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-831933484287738285234517670986279478851290366907106735412930434410400901035648764607/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-4453570283155680945173239517935843111519636608586682208719328529967866968948491633419/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "530887730929304453602202131283926314195260752350896044636991762581040353289764285239/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1047996592027555629580641116342096887997997591183418045365525435545933676145894550717/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1128782030275307205566780723429257162441418519431563204664162788252742121277389190667/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "6297739738810714212617935094459121839641066079631250175137317955226874142496055030631/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3923476830838509112209808742131163184639571181377531937766886843078995287600344527159/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "198043755070082755642557014368461198066206757606059143410015768233773783437269596031/40000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1180193727452859926341624320967234830104724660057993983207660430839263430928484674349/200000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1026267799981682888852270856821716200833601726420664880656223378060250510563637745771/200000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "76543906339457035373202883883021568676740602274203797250824526010794013217458025051/12500000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-350462879856111543490081567074043276271985949319970161192841116618198317429493048947/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "69064761064742274023039450448775558361582191302573587693333554358362179345528841091/6250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "jacobian": [
      [
        [
          "-64277937230727676336103964020824184324423069583183430409165838647386526733418233377/6250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-10284469956916428213776634243331820026364364749187647731326170263927640642478451418431/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "39282874728590780831129350105506697426425144280624019793240260861553210009812697559785329951/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "39282874728590780831129350105506697426924670669730394917811436713839915107153139428112707941/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-146843915172236940739524369828841654495593382035577353528976806153674457583985075053061658041/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-146843915172236940739524369828841654494148208323031660334124547581506196958464388834317081863/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2081007506871030584086880305113485625101347181981920414455036549144979365454015151164639/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "260125938358878823010860038139185703138830376996904791245959617940766579304660043708071/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-57115839818099626244433484976933246100088053379438968802490911610895257370039318348869/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-114231679636199252488866969953866492199152419185516574240321296140883359469877299080129/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-100421037563363630871124858299481158272455352368870424468148545845116046319703859686139963/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-40168415025345452348449943319792463296593753933754730825677789995610651708818568772826389/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        [
          "48048424728772098131038226520112100195251594199020012804988192476699566498546587/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "192193698915088392524152906099929752401846765310432835358715696596786572823969141/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "13838599608732445927600046698043103815794155391336245676744340957137215082585369787452563021/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "13838599608732445927600046698043103815940036235265829876791746231432790674342667360013426329/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-59583357977386024442162138216377723431739340414601010446534686625729283018765552028912717401/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-11916671595477204888432427643275544686279452627620284186295980610658207699106062951851612051/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2170705149473975795966606927481662502423081113075194960442557865097295834678075813373/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "33917267960530871811978233241900976600690597336075215127986179854795361891408942583/1562500000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-46262314070729747264600450339524933587780558236581367924783071213562842081532443178791/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-46262314070729747264600450339524933587547308022695844354700121588753100044803739169873/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-6003436003804002298773500045384198722807688443755541/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2401374401521600919509400011975060058279457594945547/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        [
          "-267489196027931527516257164830155103543158439136487348198020739257622965593831/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2674891960279315275162571648301550549737675647680405652395334286473109567375907/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "647060112848037322951651868489231203995544198900451824231590876958264542530646793/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1294120225696074645903303736978462407997171674796951232292778080030458920048474193/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-4439842436426201612141339328721561793671490937404050307347298926577601786804703/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3551873949140961289713071462977249434904905693108899106913432490028975278290027/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1136640580355032988591631907071562239604323265953248498692908329938994698087730763992198129/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2841601450887582471479079767678905599026536481872772465334610544485431701259966712939757171/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-110105815485085568148821970377841498244854618505373377757963044628609133571106330487829543/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-55052907742542784074410985188920749121978377416994620527046932104515742298593659676774803/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "8563684674223683227004171956289958290251137510861695527320201867495420583701946101/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "8563684674223683227004171956290928405027445040025614085397398590837171065499857993/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        [
          "-14169099557513033100009747822463664375553623995596464453411811031002118659/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-28338199115026066200019495644925125392353702641769884833125810006052091453/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "843687921800403225486033186428937664397009275716371244945222280195976238504447/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1687375843600806450972066372857875328810650800289727155303082111566279428602493/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1798077257312899193327653071146312064629720618037598344703814791568871352844503/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-7192309029251596773310612284585248258481694283707485357969393239993924452344989/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "10552924849713046378762398770986771561131004718256590105923925440647861129607253325821681/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10552924849713046378762398770986771561226035993471276893976603539869145808940507084180193/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-22249991446414868847824293208966988780561408484948118691842830804331713828008822258877431/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-278124893080185860597803665112087359755786431175357531390264148935249215559881158934067/3125000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-5505290831186510897176297753059201974605555341461/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11010581662373021794352595506118403947276425641761/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        [
          "-730989616050050450956341244388325348528656962903804408869149791513766534756264134843/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-146197923210010090191268248877665026937047956941444213414126573997622183779395002373/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "889421425657608015633527068846208067814890788988897895285631421723154678172035513554612267/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "889421425657608015633527068846208067823474127889022524963877024474390506951198313367490619/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-136042686189498265721034011043979468283193258322405055301969756375849870723665260032479839/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-340106715473745664302585027609948670703489057891383426729329504402218297784784318243062301/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-413626095603723108247964094063939793365274573999634007791708394122071115994742101794518103/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-206813047801861554123982047031969896681753001211669724526166174041016899367112794611137403/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "142513485720722041624464987680392722040261224796462531983596906674645216705648223994373/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "114010788576577633299571990144314177633506979401406645110638336562048733737102500632319/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-56907259019522805711024726015656281310954629317255399375177510209805890820850263903631549/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-56907259019522805711024726015656281309959441943568699684497693683150890841987540629714751/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        [
          "-178339430100300200187234232927637770085910361066647600612210723747161098378875767/6250000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-570686176320960640599149545368440864062527986661152466827349454545824859448271101/20000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "3122450908103662494368489498270724701327791730850897522343474816168343499684953883/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "31224509081036624943684894982707247021478335214840441047711087339284315229925271627/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-7931421771022382106262336002337731500328903877/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3965710885511191053131167996365978745414819313/50000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-42818416714225190233286923553792478121553049848338971729319725306883248964667358169/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-21409208357112595116643461776896239059913969119945052294850128000172043738978269387/50000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-3162750907348275062222703518960109835679/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1581375453674137531111351757545370177461/50000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "0",
          "0"
        ]
      ]
    ],
    "residual": [
      [
        "-31217205880877575377546401/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-6243441176175514580461341/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-501818122620129295466299/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2007272490480516992581199/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2031113046749498201008149/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-63472282710921818781493/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "2101398310778940007691/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "420279662155788001561/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-210736306438956067063483/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-421472612877912108748189/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-4651878317874291/4000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-116296957946857209/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "contraction_norm_upper": "12013501964602472842440541489713901835832073638541954043/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "image": [
      [
        "388669917164202212287469485553588876420751817886225940619924343790578981659587532845786359/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "155467966865680884914987794221435550568300727154490376247969737516231592664075287538939257/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "70634960119945948921475986701207526168427382483135452105265954325634016009808920416809419/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "70634960119945948921475986701207526168427382483135452105265954325634016009875250015025299/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "27102721330304065718853360459422214213584016742722069357652737615126065746412245005852597/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "27102721330304065718853360459422214213584016742722069357652737615126065746443947882344573/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "146420796082205066207487131660794545110695324538492145470883785060719914943233426025532717/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "36605199020551266551871782915198636277673831134623036367720946265179978735808524361385691/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "353893664293964144654146294221387924604903539779307919406575857728314609396963750531629/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3538936642939641446541462942213879246049035397793079194065758577283146093969745621895507/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "649748033015695734834604091035515666481918583334859409702845461160443628104456405869013309/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "649748033015695734834604091035515666481918583334859409702845461160443628106200128904502517/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "proof": "rational outward interval contraction x -> x-MF(x), strict self-map and norm<1"
  },
  "full_bellman_certificate": {
    "state_count": 127,
    "strict_comparisons": [
      {
        "e": 1,
        "z": [
          0,
          4,
          0,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "107072086042610171573388088242926169254495745105302196182384110924679869395244615887/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          1,
          3,
          0,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "2218091818666832224924233489041013537849298420491556610414748543331177269988829067/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          1,
          3,
          0,
          0
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "2218091818666832224924233489041013537849298420491556610414748543331177269988829067/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          0,
          3,
          0,
          0
        ],
        "S": 0,
        "best": 1,
        "other": -1,
        "margin_lower": "5353604302130508464168189107173641473771776587787265478104443000294928916165716490771049/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          0,
          3,
          0,
          0
        ],
        "S": 0,
        "best": 1,
        "other": 0,
        "margin_lower": "5348248804234812336334080415503713569100599570605754081196954726517744655701741002680297/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          2,
          2,
          0,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "93064182681672863012840853489780613114635353816282868261315396142235745849437/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          2,
          2,
          0,
          0
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "234729220537094674615924878804274312504914138880479946581987424663079497289173/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          1,
          2,
          0,
          0
        ],
        "S": 0,
        "best": 1,
        "other": -1,
        "margin_lower": "177447345478867187769727455830213099893257558801343219547785375459683207582611931771/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          1,
          2,
          0,
          0
        ],
        "S": 0,
        "best": 1,
        "other": 0,
        "margin_lower": "1107936434096425080398839189200862593015201025120258510489099334747542269977889128583/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          2,
          2,
          0,
          0
        ],
        "S": 2,
        "best": 0,
        "other": -1,
        "margin_lower": "93064182681672863012840853489780613114635353816282868261315396142235745849437/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          1,
          2,
          0,
          0
        ],
        "S": 1,
        "best": 1,
        "other": -1,
        "margin_lower": "177447345478867187769727455830213099893257558801343219547785375459683207582611931771/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          1,
          2,
          0,
          0
        ],
        "S": 1,
        "best": 1,
        "other": 0,
        "margin_lower": "1107936434096425080398839189200862593015201025120258510489099334747542269977889128583/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          0,
          2,
          0,
          1
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "1071792568064858743802630635183882208020805894639407991473839379166185948018438041/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          0,
          2,
          1,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "4436183636971679693923029998741426732628778080242596461134181154436834093364337459559/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          0,
          2,
          1,
          0
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "4436183636971679693923029998741426732628778080242596461134181154436834093364337459559/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 3,
        "z": [
          0,
          2,
          0,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "21429571316008550688007269505468373098677328715995108513921944310968461612999758482925159/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          3,
          1,
          0,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "12910209020555678868706356616988817381089295931870459756298667270976406314241/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          3,
          1,
          0,
          0
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "46211917609177788224734035554760920204167131534654118984506087650505054644051/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          2,
          1,
          0,
          0
        ],
        "S": 0,
        "best": 1,
        "other": -1,
        "margin_lower": "93034435916868353753476825974287601640861993338175663503117942089043804933423243/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          2,
          1,
          0,
          0
        ],
        "S": 0,
        "best": 1,
        "other": 0,
        "margin_lower": "371570741184026275563242415038738621892067837009760948713437882255307129116702263/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          3,
          1,
          0,
          0
        ],
        "S": 2,
        "best": 0,
        "other": -1,
        "margin_lower": "46211917609177788224734035554760920204167131534654118984506087650505054644051/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          2,
          1,
          0,
          0
        ],
        "S": 1,
        "best": 1,
        "other": -1,
        "margin_lower": "46931030854265448879979195908507826555591562309944112499739377652050540868259323/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          2,
          1,
          0,
          0
        ],
        "S": 1,
        "best": 1,
        "other": 0,
        "margin_lower": "468600139039861783870506426726559795144769098430714249481355466797361571611520661/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          1,
          1,
          0,
          1
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "45880843335160012294237628115235832434437688669442314257440678092327943494709/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          1,
          1,
          1,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "744274378706883755684995150143184797036846738196557089374398774890144669728802653/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          1,
          1,
          1,
          0
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "234655154271327244399895979542537733490886624207130684440159613864803642018322313/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 3,
        "z": [
          1,
          1,
          0,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "4439618258675303502582978397120732910496641839692941619360193695796879610879593337041/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          3,
          1,
          0,
          0
        ],
        "S": 3,
        "best": 0,
        "other": -1,
        "margin_lower": "12910209020555678868706356616988817381089295931870459756298667270976406314241/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          2,
          1,
          0,
          0
        ],
        "S": 2,
        "best": 1,
        "other": -1,
        "margin_lower": "93034435916868353753476825974287601640861993338175663503117942089043804933423243/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          2,
          1,
          0,
          0
        ],
        "S": 2,
        "best": 1,
        "other": 0,
        "margin_lower": "371570741184026275563242415038738621892067837009760948713437882255307129116702263/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          1,
          1,
          0,
          1
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "45880843335160012294237628115235832434437688669442314257440678092327943494709/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          1,
          1,
          1,
          0
        ],
        "S": 2,
        "best": 0,
        "other": -1,
        "margin_lower": "744274378706883755684995150143184797036846738196557089374398774890144669728802653/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 3,
        "z": [
          1,
          1,
          0,
          0
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "4439618258675303502582978397120732910496641839692941619360193695796879610879593337041/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          0,
          1,
          0,
          1
        ],
        "S": 0,
        "best": 1,
        "other": -1,
        "margin_lower": "10717923849545151640269890378051876088793292028107269185100691977484127345939457381309/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          0,
          1,
          0,
          1
        ],
        "S": 0,
        "best": 1,
        "other": 0,
        "margin_lower": "21414399153408446366769451373407675713820602405972614119503060563053086231411508726603/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          0,
          1,
          1,
          0
        ],
        "S": 0,
        "best": 1,
        "other": -1,
        "margin_lower": "4436183636971498611003607705756453810116953628534069837701221032075139406334145790642771/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          0,
          1,
          1,
          0
        ],
        "S": 0,
        "best": 1,
        "other": 0,
        "margin_lower": "4431745736941292625902357131466038716023706229056215036922685134028484202332235998974977/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          0,
          1,
          1,
          0
        ],
        "S": 1,
        "best": 1,
        "other": -1,
        "margin_lower": "4436183636971498611003607705756453810116953628534069837701221032075139406334145790642771/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          0,
          1,
          1,
          0
        ],
        "S": 1,
        "best": 1,
        "other": 0,
        "margin_lower": "4431745736941292625902357131466038716023706229056215036922685134028484202332235998974977/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 4,
        "z": [
          0,
          1,
          0,
          0
        ],
        "S": 0,
        "best": 1,
        "other": -1,
        "margin_lower": "30318932895050826209307382494347045348756452607006025890095336251828207672858480799540473/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 4,
        "z": [
          0,
          1,
          0,
          0
        ],
        "S": 0,
        "best": 1,
        "other": 0,
        "margin_lower": "17748397346918578949976197977237562539808645518630832761810243596676989895560355504626511/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          4,
          0,
          0,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "114897210642742684708834688769762175804539051132662081964610854783074625293926249/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          4,
          0,
          0,
          0
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "25667078231390976274171436950319753543930955866892686810836049491321943095827399/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          3,
          0,
          0,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "172422858518591815151409832557300714147913706992936112165421450293421710398855447/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          3,
          0,
          0,
          0
        ],
        "S": 0,
        "best": 0,
        "other": 1,
        "margin_lower": "68916146326460505367843267772453463108613175153111404337592007723692203138127333/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          4,
          0,
          0,
          0
        ],
        "S": 2,
        "best": 0,
        "other": -1,
        "margin_lower": "39539538278683257151624732552473275613909554768949635258070779106259027561676641/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          3,
          0,
          0,
          0
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "157540640270934178459381272758694387338040395411066966942696643185193906671280819/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          3,
          0,
          0,
          0
        ],
        "S": 1,
        "best": 0,
        "other": 1,
        "margin_lower": "157420404685594626710311497663842059376958015158272613440957578403026590543899649/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          2,
          0,
          0,
          1
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "119045464704089135712132630519766793853049290894483174610761154986843272518800753/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          2,
          0,
          1,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "263952187085230724717005089700296264821140773300410014967152255914428764388917/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          2,
          0,
          1,
          0
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "30050594564820830604186577638731251125756157761054650356770204579669246267163/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 3,
        "z": [
          2,
          0,
          0,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "1726968040234599621374642173981083302499208493193482918126494133501191128947875917/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 3,
        "z": [
          2,
          0,
          0,
          0
        ],
        "S": 0,
        "best": 0,
        "other": 1,
        "margin_lower": "62750142039737144193690979565763671760526793260401290153767850021356167566397751/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          4,
          0,
          0,
          0
        ],
        "S": 3,
        "best": 0,
        "other": -1,
        "margin_lower": "25667078231390976274171436950319753543930955866892686810836049491321943095827399/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          3,
          0,
          0,
          0
        ],
        "S": 2,
        "best": 0,
        "other": -1,
        "margin_lower": "157540640270934178459381272758694387338040395411066966942696643185193906671280819/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          3,
          0,
          0,
          0
        ],
        "S": 2,
        "best": 0,
        "other": 1,
        "margin_lower": "157420404685594626710311497663842059376958015158272613440957578403026590543899649/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          2,
          0,
          0,
          1
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "148232081028482765425116184550459146012139629132280311481269219619314216861020793/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          2,
          0,
          1,
          0
        ],
        "S": 2,
        "best": 0,
        "other": -1,
        "margin_lower": "30050594564820830604186577638731251125756157761054650356770204579669246267163/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 3,
        "z": [
          2,
          0,
          0,
          0
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "21624773278054434486684957883536544866186947982220729207930102770631952722069273/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 3,
        "z": [
          2,
          0,
          0,
          0
        ],
        "S": 1,
        "best": 0,
        "other": 1,
        "margin_lower": "314840809371189253420622995327684117860133631454233203337284781595077610071786883/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          1,
          0,
          0,
          1
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "2226108493218377326055564282265630181761726203946568039894796791193415690090574651/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          1,
          0,
          1,
          0
        ],
        "S": 0,
        "best": 1,
        "other": -1,
        "margin_lower": "1488548518212922107336336022063378703257796134508662173729147223089094391906617078607/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          1,
          0,
          1,
          0
        ],
        "S": 0,
        "best": 1,
        "other": 0,
        "margin_lower": "185882371721905536671206586341587806096976492749531599551183908351587856815067067737/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          1,
          0,
          1,
          0
        ],
        "S": 1,
        "best": 1,
        "other": -1,
        "margin_lower": "938620468878703961191614974503446170524189327930627819378372090104452213879779255331/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          1,
          0,
          1,
          0
        ],
        "S": 1,
        "best": 1,
        "other": 0,
        "margin_lower": "468840612438843369881375895007306433712434105112662459479446572109371293327409393157/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 4,
        "z": [
          1,
          0,
          0,
          0
        ],
        "S": 0,
        "best": 1,
        "other": -1,
        "margin_lower": "1374004425141060976538736081349678647851768988989739315474436712349940778160877512077/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 4,
        "z": [
          1,
          0,
          0,
          0
        ],
        "S": 0,
        "best": 1,
        "other": 0,
        "margin_lower": "2423923356707241946725434329915461522702926918714524169649006611331467216307596216749/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          4,
          0,
          0,
          0
        ],
        "S": 4,
        "best": 0,
        "other": -1,
        "margin_lower": "114897210642742684708834688769762175804539051132662081964610854783074625293926249/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          3,
          0,
          0,
          0
        ],
        "S": 3,
        "best": 0,
        "other": -1,
        "margin_lower": "172422858518591815151409832557300714147913706992936112165421450293421710398855447/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          3,
          0,
          0,
          0
        ],
        "S": 3,
        "best": 0,
        "other": 1,
        "margin_lower": "68916146326460505367843267772453463108613175153111404337592007723692203138127333/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          2,
          0,
          0,
          1
        ],
        "S": 2,
        "best": 0,
        "other": -1,
        "margin_lower": "119045464704089135712132630519766793853049290894483174610761154986843272518800753/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          2,
          0,
          1,
          0
        ],
        "S": 3,
        "best": 0,
        "other": -1,
        "margin_lower": "263952187085230724717005089700296264821140773300410014967152255914428764388917/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 3,
        "z": [
          2,
          0,
          0,
          0
        ],
        "S": 2,
        "best": 0,
        "other": -1,
        "margin_lower": "1726968040234599621374642173981083302499208493193482918126494133501191128947875917/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 3,
        "z": [
          2,
          0,
          0,
          0
        ],
        "S": 2,
        "best": 0,
        "other": 1,
        "margin_lower": "62750142039737144193690979565763671760526793260401290153767850021356167566397751/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          1,
          0,
          0,
          1
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "2226108493218377326055564282265630181761726203946568039894796791193415690090574651/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          1,
          0,
          1,
          0
        ],
        "S": 2,
        "best": 1,
        "other": -1,
        "margin_lower": "1488548518212922107336336022063378703257796134508662173729147223089094391906617078607/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 2,
        "z": [
          1,
          0,
          1,
          0
        ],
        "S": 2,
        "best": 1,
        "other": 0,
        "margin_lower": "185882371721905536671206586341587806096976492749531599551183908351587856815067067737/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 4,
        "z": [
          1,
          0,
          0,
          0
        ],
        "S": 1,
        "best": 1,
        "other": -1,
        "margin_lower": "1374004425141060976538736081349678647851768988989739315474436712349940778160877512077/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 4,
        "z": [
          1,
          0,
          0,
          0
        ],
        "S": 1,
        "best": 1,
        "other": 0,
        "margin_lower": "2423923356707241946725434329915461522702926918714524169649006611331467216307596216749/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          0,
          0,
          0,
          2
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "1836560278511619466328391649161178583828910007583386182241885575269856828135450031/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          0,
          0,
          1,
          1
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "55525897693655175524109869963150749866830726852406245033182904517159784137094273/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          0,
          0,
          1,
          1
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "55525897693655175524109869963150749866830726852406245033182904517159784137094273/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 3,
        "z": [
          0,
          0,
          0,
          1
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "67057384254846951596154019005419296597779279694725601832638315727172159046709682931/3125000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          0,
          0,
          2,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "476335525827845601444467061381595547627787882145291459231664101232701156666172593/320000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          0,
          0,
          2,
          0
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "938620468878703961191614974503440573375031852614877960929324136839945532159357735423/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 3,
        "z": [
          0,
          0,
          1,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "27747609583764839785284088816837501239298682887636035611113820417499945860228740267601/3125000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 1,
        "z": [
          0,
          0,
          2,
          0
        ],
        "S": 2,
        "best": 0,
        "other": -1,
        "margin_lower": "476335525827845601444467061381595547627787882145291459231664101232701156666172593/320000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 3,
        "z": [
          0,
          0,
          1,
          0
        ],
        "S": 1,
        "best": 0,
        "other": -1,
        "margin_lower": "27747609583764839785284088816837501239298682887636035611113820417499945860228740267601/3125000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      {
        "e": 5,
        "z": [
          0,
          0,
          0,
          0
        ],
        "S": 0,
        "best": 0,
        "other": -1,
        "margin_lower": "30336535232868118821374988168084447459800959829130897627873007149866941821175340857766889/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      }
    ],
    "exact_ties": [
      [
        3,
        [
          0,
          2,
          0,
          0
        ],
        0,
        0,
        1
      ],
      [
        3,
        [
          1,
          1,
          0,
          0
        ],
        0,
        0,
        1
      ],
      [
        3,
        [
          1,
          1,
          0,
          0
        ],
        1,
        0,
        1
      ],
      [
        2,
        [
          1,
          0,
          0,
          1
        ],
        0,
        0,
        1
      ],
      [
        2,
        [
          1,
          0,
          0,
          1
        ],
        1,
        0,
        1
      ],
      [
        3,
        [
          0,
          0,
          0,
          1
        ],
        0,
        0,
        1
      ],
      [
        3,
        [
          0,
          0,
          1,
          0
        ],
        0,
        0,
        1
      ],
      [
        3,
        [
          0,
          0,
          1,
          0
        ],
        1,
        0,
        1
      ],
      [
        5,
        [
          0,
          0,
          0,
          0
        ],
        0,
        0,
        1
      ]
    ],
    "root_action": 0,
    "full_value_interval": [
      "21453067126427445465871334956880434878435045663953728726937770278460789990130376222768047/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "42906134252854890931742669913760869774387310703860969349614397938989633102957904791208797/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "tie_identity": [
      [
        [
          1,
          0,
          0,
          2
        ],
        0,
        -1
      ],
      [
        [
          1,
          0,
          1,
          1
        ],
        0,
        -1
      ],
      [
        [
          1,
          0,
          1,
          1
        ],
        1,
        -1
      ],
      [
        [
          1,
          2,
          0,
          1
        ],
        0,
        1
      ],
      [
        [
          2,
          1,
          0,
          1
        ],
        0,
        2
      ],
      [
        [
          2,
          1,
          0,
          1
        ],
        1,
        2
      ],
      [
        [
          3,
          0,
          0,
          1
        ],
        0,
        1
      ],
      [
        [
          3,
          0,
          0,
          1
        ],
        1,
        3
      ]
    ],
    "atom_prior": [
      [
        0,
        "0",
        [
          "17843940899973043717126549839079428615149950347210400661886013085747130496803143317/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4460985224993260929281637459769857154325829481122622278420007492019955791720715373/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        0,
        "1/5",
        [
          "1773794219435734308337951110221872707076001607192517640394559082194122191488087983/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "44344855485893357708448777755546817678255293196862024322488443763644114461489969551/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        0,
        "1/2",
        [
          "3886296761743510257979642379022882247486075246612436274335418124977057514150986421/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7772593523487020515959284758045764495373912259832388021354800573883823515509078551/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        0,
        "4/5",
        [
          "1773794219435734308337951110221872707076001607192517640394559082194122191488087983/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "44344855485893357708448777755546817678255293196862024322488443763644114461489969551/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        0,
        "1",
        [
          "17843940899973043717126549839079428615149950347210400661886013085747130496803143317/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4460985224993260929281637459769857154325829481122622278420007492019955791720715373/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        1,
        "0",
        [
          "103487068283736576065653316789313043364349388413862397734424820365018095711754553752625343/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "103487068283736576065653316789313043378185497375971186760887840189738582220477323091138477/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        1,
        "1/5",
        [
          "35996981717137779926624820674457171875934214569744015270028133027718248864794565026741319/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2303806829896817915303988523165259000129234166157750977593039811230593769622092273964347/8000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        1,
        "1/2",
        [
          "27134250061294437920226415080283117724141375478195713880288058802615540437590618578330283/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "43414800098071100672362264128452988360688422667594164453521526255789371278515037753487137/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        1,
        "4/5",
        [
          "35996981717137779926624820674457171875934214569744015270028133027718248864794565026741319/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2303806829896817915303988523165259000129234166157750977593039811230593769622092273964347/8000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      [
        1,
        "1",
        [
          "103487068283736576065653316789313043364349388413862397734424820365018095711754553752625343/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "103487068283736576065653316789313043378185497375971186760887840189738582220477323091138477/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ]
    ]
  },
  "value_interval": [
    "10726533563213722732935667478440217441360699077377473118803777222852127141583182502428943/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "8581226850570978186348533982752173953162921144451706865654965920493446630993800511296857/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  ],
  "theorem": "V_full=V_response=R0 coefficient 0 at unique isolated root of the six rational equations",
  "warning": "decimal midpoint is not the exact minimax value; the rational defining system and isolation are"
}

==> anc/verify.py <==
"""Independent proof consumer, Python 3 standard library only.

No historical research modules are imported. The atomic ten-point prior and
explicit individual contact paths define all equations. Dyadic outward
intervals (rather than the old decimal interval implementation) certify the
saved rational preconditioner and all full-policy Bellman comparisons.
Usage: python verify_paper_b.py --certificate PATH [--receipt PATH]
"""
import argparse
import hashlib
import json
from collections import defaultdict
from fractions import Fraction as F
from functools import lru_cache
from math import comb
from pathlib import Path

SCALE = 2 ** 360


class Bound:
    def __init__(self, lo=0, hi=None, integer=False):
        if integer:
            self.lo, self.hi = lo, hi
        else:
            lo, hi = F(lo), F(lo if hi is None else hi)
            self.lo = (lo.numerator * SCALE) // lo.denominator
            self.hi = -((-hi.numerator * SCALE) // hi.denominator)

    @staticmethod
    def cast(a):
        return a if isinstance(a, Bound) else Bound(a)

    def __add__(self, other):
        other = self.cast(other)
        return Bound(self.lo + other.lo, self.hi + other.hi, True)
    __radd__ = __add__

    def __neg__(self):
        return Bound(-self.hi, -self.lo, True)

    def __sub__(self, other):
        return self + -self.cast(other)

    def __rsub__(self, other):
        return self.cast(other) + -self

    def __mul__(self, other):
        other = self.cast(other)
        endpoints = [a * b for a in (self.lo, self.hi) for b in (other.lo, other.hi)]
        return Bound(min(endpoints) // SCALE, -((-max(endpoints)) // SCALE), True)
    __rmul__ = __mul__

    def __truediv__(self, other):
        other = self.cast(other)
        assert not other.lo <= 0 <= other.hi
        endpoints = [F(a * SCALE, b) for a in (self.lo, self.hi) for b in (other.lo, other.hi)]
        a, b = min(endpoints), max(endpoints)
        return Bound(a.numerator // a.denominator, -((-b.numerator) // b.denominator), True)

    def __rtruediv__(self, other):
        return self.cast(other) / self

    def __pow__(self, exponent):
        assert exponent >= 0
        out = Bound(1)
        for _ in range(exponent):
            out = out * self
        return out

    def magnitude(self):
        return F(max(abs(self.lo), abs(self.hi)), SCALE)

    def midpoint(self):
        return F(self.lo + self.hi, 2 * SCALE)

    def serialized(self):
        return [str(F(self.lo, SCALE)), str(F(self.hi, SCALE))]


class Jet:
    def __init__(self, value=0, derivatives=None):
        self.value = Bound.cast(value)
        self.derivatives = [Bound(0) for _ in range(6)] if derivatives is None else derivatives

    @staticmethod
    def cast(a):
        return a if isinstance(a, Jet) else Jet(a)

    def __add__(self, other):
        other = self.cast(other)
        return Jet(self.value + other.value, [x + y for x, y in zip(self.derivatives, other.derivatives)])
    __radd__ = __add__

    def __neg__(self):
        return Jet(-self.value, [-a for a in self.derivatives])

    def __sub__(self, other):
        return self + -self.cast(other)

    def __rsub__(self, other):
        return self.cast(other) + -self

    def __mul__(self, other):
        other = self.cast(other)
        return Jet(self.value * other.value, [x * other.value + y * self.value for x, y in zip(self.derivatives, other.derivatives)])
    __rmul__ = __mul__

    def __truediv__(self, other):
        other = self.cast(other)
        return Jet(self.value / other.value, [(x - (self.value / other.value) * y) / other.value for x, y in zip(self.derivatives, other.derivatives)])

    def __rtruediv__(self, other):
        return self.cast(other) / self

    def __pow__(self, exponent):
        assert exponent >= 0
        out = Jet(1)
        for _ in range(exponent):
            out = out * self
        return out


RATES = ((F(1999, 2000), F(1, 2000)), (F(1, 2000), F(1999, 2000)))
ZERO = (0, 0, 0, 0)
CRITICAL = (1, 0, 0, 1)


def advance(history, channel, response):
    result = list(history)
    result[2 * channel + (0 if response else 1)] += 1
    return tuple(result)


def response_probability(history, state):
    return RATES[state][0] ** history[0] * (1 - RATES[state][0]) ** history[1] * RATES[state][1] ** history[2] * (1 - RATES[state][1]) ** history[3]


def prior_atoms(x):
    scaled_mass, u0, v0, u1, v1, _ = x
    mass = scaled_mass / 10000000
    result = []
    for state, u, v, prior_mass in ((0, u0, v0, mass), (1, u1, v1, 1 - mass)):
        # Solve three independent moment equations at q=0,4/25,1/4.
        central = (v - F(4, 25) * u) / F(9, 400)
        middle = (u - central / 4) * F(25, 4)
        edge = 1 - central - middle
        for p, weight in ((F(0), edge / 2), (F(1, 5), middle / 2), (F(1, 2), central), (F(4, 5), middle / 2), (F(1), edge / 2)):
            result.append((state, p, prior_mass * weight))
    return result


def atomic_moments(atoms):
    @lru_cache(None)
    def get(history, successes):
        n = history[0] + history[2]
        return tuple(sum(weight * response_probability(history, state) * p ** (successes + degree) * (1 - p) ** (n - successes) for state, p, weight in atoms) for degree in range(3))
    return get


def polynomial_sum(*polynomials):
    out = [0] * max(map(len, polynomials))
    for p in polynomials:
        for i, a in enumerate(p):
            out[i] += a
    return out


def path_polynomials(x):
    moments = atomic_moments(prior_atoms(x))
    result = [[x[0] * 0 for _ in range(6)] for _ in range(2)]
    for cheap_branch in (False, True):
        for state in (0, 1):
            @lru_cache(None)
            def walk(stage, history, successes):
                if stage == 4:
                    m0, m1, _ = moments(history, successes)
                    estimate = m1 / m0
                    return [estimate * estimate, -2 * estimate, 1]
                if stage == 0:
                    channel, nextstage = 0, 1
                elif stage == 1:
                    channel, nextstage = 1, 2
                elif stage == 2:
                    channel = 0 if cheap_branch and history == CRITICAL else 1
                    nextstage = 3 if channel == 0 else 4
                else:
                    channel, nextstage = 0, 4
                failure = walk(nextstage, advance(history, channel, 0), successes)
                y0 = walk(nextstage, advance(history, channel, 1), successes)
                y1 = walk(nextstage, advance(history, channel, 1), successes + 1)
                rho = RATES[state][channel]
                # Exact transition (1-rho), rho(1-p), rho p.
                return polynomial_sum([a * (1 - rho) for a in failure], [a * rho for a in y0], [0] + [-a * rho for a in y0], [0] + [a * rho for a in y1])
            weight = x[-1] if cheap_branch else 1 - x[-1]
            for degree, coefficient in enumerate(walk(0, ZERO, 0)):
                result[state][degree] += weight * coefficient
    return result


def terminal_losses(atoms):
    moments = atomic_moments(atoms)
    @lru_cache(None)
    def loss(history, successes):
        a, b, c = moments(history, successes)
        return c - b * b / a
    return loss


def tie_difference(loss):
    def contact(history, successes, channel):
        return sum(loss(h, s) for h, s in ((advance(history, channel, 0), successes), (advance(history, channel, 1), successes), (advance(history, channel, 1), successes + 1)))
    cheap = sum(contact(h, s, 0) for h, s in ((advance(CRITICAL, 0, 0), 0), (advance(CRITICAL, 0, 1), 0), (advance(CRITICAL, 0, 1), 1)))
    return cheap - contact(CRITICAL, 0, 1)


def system(x):
    risk = path_polynomials(x)
    tie = tie_difference(terminal_losses(prior_atoms(x)))
    return [risk[0][2], risk[0][4], risk[1][2], risk[1][4], risk[0][0] - risk[1][0], 20000000 * tie]


def contraction(cert):
    saved = cert['root_certificate']
    center = [F(a) for a in saved['center']]
    radius = F(saved['radius'])
    box = [Bound(a - radius, a + radius) for a in center]
    independent_jet = [Jet(a, [Bound(int(i == j)) for i in range(6)]) for j, a in enumerate(box)]
    jacobian = [a.derivatives for a in system(independent_jet)]
    residual = system([Bound(a) for a in center])
    matrix = [[F(a) for a in row] for row in saved['preconditioner']]
    remainder = [[Bound(int(i == j)) - sum(matrix[i][k] * jacobian[k][j] for k in range(6)) for j in range(6)] for i in range(6)]
    norm = max(sum(a.magnitude() for a in row) for row in remainder)
    assert norm < 1
    images = [Bound(center[i]) - sum(matrix[i][k] * residual[k] for k in range(6)) + sum(remainder[i][j] * Bound(-radius, radius) for j in range(6)) for i in range(6)]
    assert all(b.lo < a.lo <= a.hi < b.hi for b, a in zip(box, images))
    # Both root implementations define the same system: exact Fraction checks.
    exact = system(center)
    assert all(F(a[0]) <= v <= F(a[1]) for a, v in zip(saved['residual'], exact))
    return box, images, {'contraction_upper': str(norm), 'strict_self_map': True, 'exact_residuals_inside_historical_enclosures': True}


def full_policy_check(box):
    atoms = prior_atoms(box)
    assert all(weight.lo > 0 for _, _, weight in atoms)
    assert box[-1].lo > 0 and box[-1].hi < SCALE
    loss = terminal_losses(atoms)

    def terminal(history, successes):
        return ((history, min(successes, history[0] + history[2] - successes)),)

    def accumulate(*expressions):
        out = defaultdict(int)
        for exp in expressions:
            for key, count in exp:
                out[key] += count
        return tuple(sorted((key, count) for key, count in out.items() if count))

    def stop(history, successes):
        return ((terminal(history, successes)[0], 1),)

    def differences(left, right):
        return accumulate(left, tuple((key, -count) for key, count in right))

    def contact(history, successes, channel):
        return accumulate(stop(advance(history, channel, 0), successes), stop(advance(history, channel, 1), successes), stop(advance(history, channel, 1), successes + 1))

    cheap_tie = accumulate(*(contact(h, s, 0) for h, s in ((advance(CRITICAL, 0, 0), 0), (advance(CRITICAL, 0, 1), 0), (advance(CRITICAL, 0, 1), 1))))
    expensive_tie = contact(CRITICAL, 0, 1)
    tie = dict(differences(cheap_tie, expensive_tie))

    def exact_tie(left, right):
        delta = dict(differences(left, right))
        if not delta:
            return True
        pivot = next(iter(tie))
        ratio = F(delta.get(pivot, 0), tie[pivot])
        return ratio != 0 and all(F(delta.get(key, 0)) == ratio * tie.get(key, 0) for key in set(delta) | set(tie))

    @lru_cache(None)
    def evaluate(expression):
        return sum(count * loss(history, successes) for (history, successes), count in expression)

    margins = []
    identities = []

    @lru_cache(None)
    def bellman(remaining, history, successes):
        assert remaining == 5 - history[0] - history[1] - 2 * history[2] - 2 * history[3]
        choices = [(-1, stop(history, successes))]
        for channel, cost in ((0, 1), (1, 2)):
            if cost <= remaining:
                branches = [(advance(history, channel, 0), successes), (advance(history, channel, 1), successes), (advance(history, channel, 1), successes + 1)]
                choices.append((channel, accumulate(*(bellman(remaining - cost, h, s)[1] for h, s in branches))))
        candidate = min(choices, key=lambda a: evaluate(a[1]).midpoint())
        candidate = min((a for a in choices if exact_tie(a[1], candidate[1])), key=lambda a: a[0])
        for action, expression in choices:
            if exact_tie(expression, candidate[1]):
                if action != candidate[0]:
                    identities.append([remaining, list(history), successes, candidate[0], action])
            else:
                delta = evaluate(differences(expression, candidate[1]))
                assert delta.lo > 0, (remaining, history, successes, action, candidate[0], delta.serialized())
                margins.append(F(delta.lo, SCALE))
        return candidate

    optimum = bellman(5, ZERO, 0)

    def selected(stage, history, successes, use_cheap):
        if stage == 4:
            return stop(history, successes)
        if stage == 0:
            channel, nextstage = 0, 1
        elif stage == 1:
            channel, nextstage = 1, 2
        elif stage == 2:
            channel = 0 if use_cheap and history == CRITICAL else 1
            nextstage = 3 if channel == 0 else 4
        else:
            channel, nextstage = 0, 4
        return accumulate(*(selected(nextstage, h, s, use_cheap) for h, s in ((advance(history, channel, 0), successes), (advance(history, channel, 1), successes), (advance(history, channel, 1), successes + 1))))

    assert exact_tie(optimum[1], selected(0, ZERO, 0, True))
    assert exact_tie(optimum[1], selected(0, ZERO, 0, False))
    return {'sufficient_state_count': bellman.cache_info().currsize, 'strict_comparison_count': len(margins), 'strict_margin_minimum': str(min(margins)), 'exact_tie_count': len(identities), 'all_legal_full_actions_and_stops_certified': True, 'both_candidate_trees_full_Bayes_optimal': True}


def supporting_checks(box, root_image):
    moments = atomic_moments(prior_atoms(box))
    a = moments((0, 1, 1, 1), 0)
    b = moments((1, 0, 0, 2), 0)
    difference = a[1] / a[0] - b[1] / b[0]
    # The fixed point belongs to T(box), so use the already proved image,
    # rather than repeat numeric root refinement, to check display digits.
    value = path_polynomials(root_image)[0][0]
    assert value.lo > Bound(F('0.0429061342528548909317426699137608697654')).hi
    assert value.hi < Bound(F('0.0429061342528548909317426699137608697659')).lo
    assert difference.lo > Bound(F(1, 100)).hi
    assert value.lo > Bound(F(1, 25)).hi
    assert (1 - box[-1]).lo > Bound(F(7, 20)).hi
    conservative_gap = F(1, 25) * F(7, 20) * F(1, 2000) ** 3 * F(1, 100) ** 2 / 4
    assert conservative_gap > F(4, 10 ** 17)
    return {'posterior_estimate_difference': difference.serialized(), 'value_enclosure': value.serialized(), 'product_prior_gap_conservative_lower': str(conservative_gap), 'admissibility_support_zero_degree_argument': 'analytic argument in VERIFICATION_REPORT.md; not a numeric test'}


def static_lower_bound():
    # Exact Q(sqrt(2)) arithmetic. Signs are determined by rational squaring,
    # not by float evaluation of the radical.
    def add(a, b):
        return (a[0] + b[0], a[1] + b[1])
    def multiply(a, b):
        return (a[0]*b[0] + 2*a[1]*b[1], a[0]*b[1] + a[1]*b[0])
    def inverse(a):
        denominator = a[0]**2 - 2*a[1]**2
        assert denominator != 0
        return (a[0]/denominator, -a[1]/denominator)
    def sign(a):
        rational, radical = a
        if radical == 0:
            return (rational > 0) - (rational < 0)
        if rational == 0:
            return (radical > 0) - (radical < 0)
        if rational > 0 and radical > 0:
            return 1
        if rational < 0 and radical < 0:
            return -1
        comparison = rational**2 - 2*radical**2
        assert comparison != 0  # sqrt(2) irrational for nonzero rational parts
        return ((comparison > 0) - (comparison < 0)) * ((rational > 0) - (rational < 0))
    alpha = (F(0), F(1, 2))
    def beta_risk(n):
        denominator = multiply((F(2), F(2)), (F(n), F(1)))
        return multiply(alpha, inverse(denominator))
    records = []
    for cheap in range(6):
        for expensive in range(3):
            if cheap + 2*expensive > 5:
                continue
            coefficients = [F(0)] * (cheap + expensive + 1)
            for state, weight in ((0, F(1, 3)), (1, F(2, 3))):
                poly = [F(1)]
                for rate in [RATES[state][0]] * cheap + [RATES[state][1]] * expensive:
                    out = [F(0)] * (len(poly) + 1)
                    for k, v in enumerate(poly):
                        out[k] += v*(1-rate)
                        out[k+1] += v*rate
                    poly = out
                for k, v in enumerate(poly):
                    coefficients[k] += weight * v
            assert sum(coefficients) == 1
            risk = (F(0), F(0))
            for n, probability in enumerate(coefficients):
                risk = add(risk, multiply((probability, F(0)), beta_risk(n)))
            records.append((cheap, expensive, risk))
    assert len(records) == 12
    target = (F(9299030989, 56000000000), -F(18568087969, 224000000000))
    assert next(risk for c, e, risk in records if (c, e) == (1, 2)) == target
    assert all(sign(add(risk, (-target[0], -target[1]))) >= 0 for c, e, risk in records)
    assert sign(add(target, (-F('0.0488253666'), F(0)))) > 0
    assert sign(add(target, (-F('0.042906134253') - F('0.0059192323'), F(0)))) > 0
    return {'common_prior': 'Beta(1/sqrt(2),1/sqrt(2)) times nuisance masses (1/3,2/3)', 'schedule_count': len(records), 'minimizing_counts': [1, 2], 'minimum_Q_sqrt2_coefficients': list(map(str, target)), 'strict_display_lower_bound': '0.0488253666', 'schedule_risks': [[c, e, list(map(str, risk))] for c, e, risk in records], 'coverage': 'every static randomized schedule and arbitrary final estimator via one common proper prior'}


def correlated_example():
    points = [(0, F(1, 5), F(1, 2)), (1, F(4, 5), F(1, 2))]
    rates = ((F(3, 4), F(1, 4)), (F(1, 4), F(3, 4)))
    observations = ((0, None), (1, 0), (1, 1))
    def probability(state, p, channel, observation):
        response, y = observation
        return 1 - rates[state][channel] if not response else rates[state][channel] * (p if y else 1 - p)
    def cell(first, obs, second):
        total = 0
        for last in observations:
            m = [sum(weight * probability(state, p, first, obs) * probability(state, p, second, last) * p ** k for state, p, weight in points) for k in range(3)]
            total += m[2] - m[1] * m[1] / m[0]
        return total
    all_values = []
    for first in (0, 1):
        table = [[cell(first, obs, second) for second in (0, 1)] for obs in observations]
        full = sum(min(row) for row in table)
        response = min(table[0]) + min(table[1][0] + table[2][0], table[1][1] + table[2][1])
        assert full == F(23082273, 629000000)
        assert response == F(12195549, 327080000)
        assert response - full == F(16281, 27625000)
        all_values.append([[str(v) for v in row] for row in table])
    return {'full_Bayes': str(full), 'response_Bayes': str(response), 'strict_gap': str(response - full), 'all_first_channel_tables': all_values}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--certificate', required=True)
    parser.add_argument('--receipt')
    args = parser.parse_args()
    path = Path(args.certificate)
    cert = json.loads(path.read_text(encoding='utf-8'))
    box, root_image, existence = contraction(cert)
    print('Independent atomic equations and dyadic contraction: PASS', flush=True)
    bellman = full_policy_check(box)
    print('All-full-policy Bellman comparisons and ties: PASS', flush=True)
    supporting = supporting_checks(box, root_image)
    counterexample = correlated_example()
    static = static_lower_bound()
    receipt = {'status': 'STRICT_INDEPENDENT_ARITHMETIC_PASS', 'certificate_sha256': hashlib.sha256(path.read_bytes()).hexdigest(), 'implementation_dependencies': 'Python standard library only; no historical verifier imports', 'interval_scale': str(SCALE), 'root_existence': existence, 'full_Bellman': bellman, 'supporting_corollaries': supporting, 'correlated_prior_counterexample': counterexample, 'static_common_prior_lower': static, 'external_human_review': False}
    if args.receipt:
        with Path(args.receipt).open('x', encoding='utf-8') as stream:
            json.dump(receipt, stream, indent=2)
    print('Supporting inequalities and correlated-prior rational counterexample: PASS', flush=True)


if __name__ == '__main__':
    main()

